Rigorous Agent Evaluation: An Adversarial Approach to Uncover Catastrophic Failures

This paper addresses the problem of evaluating learning systems in safety critical domains such as autonomous driving, where failures can have catastrophic consequences. We focus on two problems: searching for scenarios when learned agents fail and assessing their probability of failure. The standard method for agent evaluation in reinforcement learning, Vanilla Monte Carlo, can miss failures entirely, leading to the deployment of unsafe agents. We demonstrate this is an issue for current agents, where even matching the compute used for training is sometimes insufficient for evaluation. To address this shortcoming, we draw upon the rare event probability estimation literature and propose an adversarial evaluation approach. Our approach focuses evaluation on adversarially chosen situations, while still providing unbiased estimates of failure probabilities. The key difficulty is in identifying these adversarial situations -- since failures are rare there is little signal to drive optimization. To solve this we propose a continuation approach that learns failure modes in related but less robust agents. Our approach also allows reuse of data already collected for training the agent. We demonstrate the efficacy of adversarial evaluation on two standard domains: humanoid control and simulated driving. Experimental results show that our methods can find catastrophic failures and estimate failures rates of agents multiple orders of magnitude faster than standard evaluation schemes, in minutes to hours rather than days.

==> clean_arxiv.py <==
"""Preparation for arXiv:

cp iclr2019_conference.tex ~/Downloads.backup.tex && \
perl -pe 's/(^|[^\\])%.*/\1%/' < iclr2019_conference.tex > iclr2019_conference_cleaned.tex && \
python clean_arxiv.py

To compile:
pdflatex iclr2019_conference_cleaned.tex
bibtex iclr2019_conference.aux
pdflatex iclr2019_conference_cleaned.tex
pdflatex iclr2019_conference_cleaned.tex
"""

import re

input_file = 'iclr2019_conference_cleaned.tex'
output_file = 'iclr2019_conference_cleaned.tex'
commands = ['todoc', 'todoj', 'todoa', 'todon', 'TODO', 'NOTE']


def strip(begin_pattern, end_pattern, s):
  replace_str = begin_pattern + '.*?' + end_pattern
  print('Debug regex:', replace_str)
  return re.sub(replace_str, '', s, flags=re.DOTALL)

def get_match_brace_idx(s):
  ct = 1
  assert s[0] == '{'
  for i, c in enumerate(s[1:]):
    if c == '{':
      ct += 1
    elif c == '}':
      ct -= 1
    if not ct:
      return i + 1

def strip_command(s, cmd):
  frags = s.split('\\' + cmd + '{')
  if len(frags) == 1:
    return s
  else:
    clean_frags = [frags[0]]
    for frag in frags[1:]:
      f = '{' + frag
      # Now match braces and remove everything
      end_brace_idx = get_match_brace_idx(f)
      stripped_f = f[end_brace_idx+1:]
      clean_frags.append(stripped_f)
    return ''.join(clean_frags)

with open(input_file) as f:
  s = f.read()

s_clean = s
for cmd in commands:
  s_clean = strip_command(s_clean, cmd)

s_clean = strip(r'\\if0', r'\\fi\n', s_clean)


with open(output_file, 'w') as f:
  f.write(s_clean)

